Don't Blame the Large Language Model: How Agent Harness Evolution Shapes Coding Agent Quality

Coding agents, autonomous systems that use large language models (LLMs) to resolve software engineering tasks, rely on agent harness: a middleware layer in between a developer and a large language model that orchestrates system prompts, tool execution, context management, and iterative reasoning loops. While these agent harnesses evolve at extreme velocities, no study has examined how this evolution affects agent quality (i.e., effectiveness and efficiency) over time. Practitioners regularly report quality regressions after agent harness updates, yet consistently attribute them to the underlying model rather than the harness itself. In this paper, we address this gap by conducting the first controlled longitudinal study that isolates the agent harness contribution. Unlike prior work that fixes the agent harness and varies the model, we fix the model and vary only the agent harness, evaluating 35 sequential releases to measure their impact on agent effectiveness and efficiency. We first empirically study the development and release evolution of five major open-source agent harnesses (i.e., Codex, Qwen Code, Gemini, OpenCode, and OpenHands), revealing extreme release velocities exceeding two releases per day and thousands of issues within months. We then perform a controlled deep dive into 35 sequential releases of the Qwen Code CLI, evaluating each against 50 stratified SWE-bench Verified tasks while holding the underlying LLM constant. We trace the resulting quality fluctuations to specific development patterns and architectural components, and illustrate our findings with concrete qualitative evidence linking individual pull requests to measured quality shifts.

==> build.sh <==
#!/usr/bin/env bash
# Build the paper using latexmk
# Usage: ./build.sh [clean]

set -euo pipefail
cd "$(dirname "$0")"

if [ "${1:-}" = "clean" ]; then
    echo "Cleaning build artifacts..."
    rm -rf build/
    exit 0
fi

mkdir -p build

echo "Building paper..."
latexmk -pdf -outdir=build main.tex

echo ""
echo "Output: build/main.pdf"


==> generate_rq3_tables.py <==
import pandas as pd
import io

def parse_md_table(md_text):
    lines = md_text.strip().split('\n')
    header = [c.strip() for c in lines[0].split('|')[1:-1]]
    data = []
    for l in lines[2:]:
        if not l.strip() or '---' in l: continue
        data.append([c.strip() for c in l.split('|')[1:-1]])
    return pd.DataFrame(data, columns=header)

with open('dynamic_analysis/qwen-code/analysis/RQ3/summary.md') as f:
    text = f.read()

def extract_table(section_header):
    s = text.find(section_header)
    s2 = text.find('|', s)
    e = text.find('\n\n', s2)
    if e == -1: e = len(text)
    return parse_md_table(text[s2:e])

# 1. Base Analysis 
df_base = extract_table('### Base Analysis')
# 2. Extended Absolute
df_abs = extract_table('**Absolute \u2014 9 findings:**')
# 3. Extended Delta
df_delta = extract_table('**Delta \u2014 9 findings:**')

def clean_data(df):
    for col in df.columns:
        # Remove bold markdown **
        df[col] = df[col].str.replace('**', '', regex=False).str.replace('*', '', regex=False).str.replace('\u2020', '', regex=False).str.replace('_', r'\_', regex=False)
        df[col] = df[col].str.replace('Token Eff.', 'Token Consumption', regex=False)
        df[col] = df[col].str.replace('Interaction Eff.', 'Tool Calls', regex=False)
        df[col] = df[col].str.replace('<0.001', '0.001', regex=False) # handle edge case
    
    # Bold p < 0.05 natively
    for idx, row in df.iterrows():
        try:
            p_val = float(str(row['$p$']).replace('<','').strip())
            if p_val < 0.05:
                df.at[idx, '$p$'] = r'\textbf{' + str(row['$p$']) + '}'
                df.at[idx, r'$\rho$'] = r'\textbf{' + str(row[r'$\rho$']) + '}'
                df.at[idx, r'Partial $\rho$'] = r'\textbf{' + str(row[r'Partial $\rho$']) + '}'
        except Exception as e:
            pass

    # Drop Verdict column proactively by position (it's the last column)
    df = df.iloc[:, :-1]
    return df

df_base = clean_data(df_base)
df_abs = clean_data(df_abs)
df_delta = clean_data(df_delta)

def build_latex_table(df, caption, label, columns_def, headers):
    latex = r'''\begin{table}[htbp]
\centering
\caption{''' + caption + r'''}
\label{''' + label + r'''}
\resizebox{\columnwidth}{!}{
\begin{tabular}{''' + columns_def + r'''}
\toprule
'''
    latex += ' & '.join(headers) + r' \\' + '\n' + r'\midrule' + '\n'
    
    for _, row in df.iterrows():
        r = list(row)
        latex += ' & '.join(r) + r' \\' + '\n'
        
    latex += r'''\bottomrule
\end{tabular}}
\end{table}
'''
    return latex

base_headers = [r'\#', 'Perspective', 'Dimension', 'Component', 'Metric', r'Spearman $\rho$', '$p$', r'Partial S. $\rho$']
latex_base = build_latex_table(df_base, 
                               'Significant Architectural Component signals surviving strict empirical filtering (Base Metrics).', 
                               'tab:rq3-base', 
                               'c l l l l r r r', 
                               base_headers)

ext_headers = [r'\#', 'Dimension', 'Component', 'Metric', r'Spearman $\rho$', '$p$', r'Partial S. $\rho$']
latex_abs = build_latex_table(df_abs, 
                              'Extended Absolute Analysis: File-operation and Commit-type signals tracking continuous project growth.', 
                              'tab:rq3-ext-abs', 
                              'c l l l r r r', 
                              ext_headers)

latex_delta = build_latex_table(df_delta, 
                                'Extended Delta Analysis: Immediate component transitions negating maturity confound.', 
                                'tab:rq3-ext-delta', 
                                'c l l l r r r', 
                                ext_headers)

with open('paper/sections/rq3_table_base.tex', 'w') as f:
    f.write(latex_base)
with open('paper/sections/rq3_table_abs.tex', 'w') as f:
    f.write(latex_abs)
with open('paper/sections/rq3_table_delta.tex', 'w') as f:
    f.write(latex_delta)

print('Success')


==> generate_tables.py <==
import pandas as pd
import io

def parse_md_table(md_text):
    lines = md_text.strip().split('\n')
    header = [c.strip() for c in lines[0].split('|')[1:-1]]
    data = []
    for l in lines[2:]:
        if not l.strip(): continue
        data.append([c.strip() for c in l.split('|')[1:-1]])
    return pd.DataFrame(data, columns=header)

with open('dynamic_analysis/qwen-code/analysis/RQ2/rq2_answer_simplified.md') as f:
    raw_md = f.read()

# Raw Table Extraction
raw_start = raw_md.find('| Factor | Category | Eff. d')
raw_end = raw_md.find('\n\n', raw_start)
raw_table_md = raw_md[raw_start:raw_end]
df_raw = parse_md_table(raw_table_md)

# Clean Raw Data
for col in df_raw.columns:
    df_raw[col] = df_raw[col].str.replace('\`', '', regex=False).str.replace('_', r'\_', regex=False)

# Convert Raw to Latex
latex_raw = r'''\begin{table*}[t]
\centering
\caption{Absolute (Raw) statistical results. Significant values ($p<0.05$) are highlighted.}
\label{tab:rq2-raw-stats}
\resizebox{\textwidth}{!}{
\begin{tabular}{ll cccccc}
\toprule
'''
new_cols = ['Factor', 'Category', r'Res. $d$', r'Res. $p$', r'Tok. $d$', r'Tok. $p$', r'Tool $d$', r'Tool $p$']
latex_raw += ' & '.join(new_cols) + r' \\' + '\n' + r'\midrule' + '\n'

for _, row in df_raw.iterrows():
    r = list(row)
    for i in [3, 5, 7]:
        val = r[i].replace('*', '').strip()
        try:
            if float(val) < 0.05: r[i] = r'\textbf{' + val + '}'
            else: r[i] = val
        except: pass
    latex_raw += ' & '.join(r) + r' \\' + '\n'
    
latex_raw += r'''\bottomrule
\end{tabular}}
\end{table*}
'''

with open('dynamic_analysis/qwen-code/analysis/RQ2/deltas_v2/rq2_answer_simplified-v2.md') as f:
    delta_md = f.read()

def get_tab(start_str):
    s = delta_md.find(start_str)
    s2 = delta_md.find('| Factor |', s)
    e = delta_md.find('\n\n', s2)
    if e == -1: e = len(delta_md)
    return parse_md_table(delta_md[s2:e])

df1 = get_tab('### Effectiveness')
df2 = get_tab('### Token Efficiency')
df3 = get_tab('### Interaction Efficiency')

df_delta = df1.merge(df2[['Factor', 'Spearman rho', 'Spearman p', 'MW p', "Cliff's d"]], on='Factor', suffixes=('_eff', '_tok'))
df_delta = df_delta.merge(df3[['Factor', 'Spearman rho', 'Spearman p', 'MW p', "Cliff's d"]], on='Factor')
df_delta.columns = ['Factor', 'Category', 'Eff rho', 'Eff p', 'Eff MW', 'Eff d', 'Tok rho', 'Tok p', 'Tok MW', 'Tok d', 'Tool rho', 'Tool p', 'Tool MW', 'Tool d']

for col in df_delta.columns:
    df_delta[col] = df_delta[col].str.replace('\`', '', regex=False).str.replace('_', r'\_', regex=False).str.replace('*', '', regex=False).str.strip()
    
# Delta Latex
latex_delta = r'''\begin{table*}[t]
\centering
\caption{Delta ($\Delta$) statistical results tracking immediate release transitions natively. Significant values ($p<0.05$) are highlighted.}
\label{tab:rq2-delta-stats}
\resizebox{\textwidth}{!}{
\begin{tabular}{ll cccc cccc cccc}
\toprule
 & & \multicolumn{4}{c}{Resolve Rate} & \multicolumn{4}{c}{Token Consumption} & \multicolumn{4}{c}{Tool Calls} \\
\cmidrule(lr){3-6} \cmidrule(lr){7-10} \cmidrule(lr){11-14}
Factor & Category & $\rho$ & $p$ & MW $p$ & $d$ & $\rho$ & $p$ & MW $p$ & $d$ & $\rho$ & $p$ & MW $p$ & $d$ \\
\midrule
'''

for _, row in df_delta.iterrows():
    r = list(row)
    for i in [3, 4, 7, 8, 11, 12]:
        val = r[i]
        try:
            if float(val) < 0.05: r[i] = r'\textbf{' + val + '}'
        except: pass
    latex_delta += ' & '.join(r[:]) + r' \\' + '\n'

latex_delta += r'''\bottomrule
\end{tabular}}
\end{table*}
'''

with open('paper/sections/rq2_tables.tex', 'w') as f:
    f.write(latex_raw + '\n\n' + latex_delta)

print('Success')


==> transform_rq2.py <==
with open('paper/sections/rq2.tex', 'r') as f:
    text = f.read()

with open('paper/sections/rq2_tables.tex', 'r') as f:
    tables = f.read().split('\n\n')

raw_tab = tables[0]
delta_tab = tables[1]

import re

text = re.sub(r'\\begin\{table\*\}.*?\\bottomrule\\end\{tabular\}\}\\end\{table\*\}', '', text, flags=re.DOTALL)
text = re.sub(r'\\begin\{figure\*\}.*?\\end\{figure\*\}', '', text, flags=re.DOTALL)
# also remove the corrupted tables from the previous aborted write that started with  egin{table*}
text = re.sub(r' egin\{table\*\}.*?ottomrule\\end\{tabular\}\}\\end\{table\*\}', '', text, flags=re.DOTALL)
text = re.sub(r' egin\{figure\*}.*?\\end\{figure\*\}', '', text, flags=re.DOTALL)

# Re-insert cleanly
target_raw = '\\paragraph{Finding 1: Development Intensity Drives Cost.}'
text = text.replace(target_raw, raw_tab + '\n\n' + target_raw)

target_delta = '\\paragraph{Finding 5: PR Consolidation Predicts Immediate Cost Savings.}'
text = text.replace(target_delta, delta_tab + '\n\n' + target_delta)

plot1 = r'''\begin{figure*}[t]
\centering
\includegraphics[width=\textwidth]{figures/rq2_simplified_tier_classification.pdf}
\caption{Distribution of independent agentic performance ties mapped strictly per baseline dimension thresholds ($z = \pm0.75$).}
\label{fig:rq2-classification}
\end{figure*}

'''
target_class = '\subsection{Statistical Methods: Absolute and Delta Perspectives}'
text = text.replace(target_class, plot1 + target_class)

plot2 = r'''\begin{figure*}[t]
\centering
\includegraphics[width=\textwidth]{figures/rq2_simplified_forest.pdf}
\caption{Cliff's delta effect sizes structurally comparing extreme (Good vs. Bad) tier performance brackets across the evaluated metrics.}
\label{fig:rq2-forest}
\end{figure*}

'''
text = text.replace(target_raw, plot2 + target_raw)

with open('paper/sections/rq2.tex', 'w') as f:
    f.write(text)

print('Transformation complete.')

